Human Universal Grasping

Humans can grasp objects effortlessly, whereas multi-fingered robots are far from this level of generality. We argue that the most natural source of robot grasping data is from humans, who pick up thousands of objects every day. We present HUG, a flow-matching model that generates diverse human grasps for any user-specified object in a single RGB-D image captured from a stereo camera. Using smart glasses, we first collect 1M-HUGs, an egocentric dataset of human grasps spanning 1M frames (27.8 hrs) and 6,707 object instances across 41 buildings. Next, to model the distribution of natural human grasps, our novel flow-matching model fuses RGB and depth observations to output a grasp parameterized by wrist translation, wrist rotation, and MANO hand pose. Predicted grasps can be retargeted to various robot hands, enabling zero-shot grasping in everyday scenes. To standardize evaluation, we build a new simulated benchmark, HUG-Bench, of 90 unseen objects from five geometric categories and various sizes, with metric-scale 3D meshes. We evaluate HUG in the real world on the 30-object test set of HUG-Bench across multiple stereo cameras, robot embodiments, and household environments. HUG outperforms the state-of-the-art grasping baselines by +23% and +34% on our challenging object set. Code, data, benchmark, checkpoints, and an interactive demo are released on our website: https://grasping.io/

==> figures/training_curves/training_curves.py <==
"""Generate Figure 13 training curves (val-split success rate + FC error).

Reads the WandB CSV exports in this directory and emits a 2x2 PDF to the parent
figures/ dir: top row = data scaling, bottom row = ablations; left col = success
rate, right col = fingertip contact error. __MIN/__MAX columns are ignored
(identical to mean). Legends are placed outside the panels (one per row).
"""

import os

import matplotlib

matplotlib.use("Agg")
import matplotlib.font_manager as fm
import matplotlib.pyplot as plt
import numpy as np
import pandas as pd

HERE = os.path.dirname(os.path.abspath(__file__))
OUT = os.path.join(os.path.dirname(HERE), "training_curves.pdf")

TIMES_PATH = "/System/Library/Fonts/Supplemental/Times New Roman.ttf"
if os.path.exists(TIMES_PATH):
    fm.fontManager.addfont(TIMES_PATH)
    plt.rcParams["font.family"] = fm.FontProperties(fname=TIMES_PATH).get_name()
plt.rcParams["mathtext.fontset"] = "cm"
plt.rcParams["axes.unicode_minus"] = False
plt.rcParams.update(
    {
        "axes.labelsize": 16,
        "xtick.labelsize": 13,
        "ytick.labelsize": 13,
    }
)

# series key -> display label
ABL_MAP = {
    "abl_rgb_pcl_crop": "RGB + PC (full)",
    "abl_rgb_pcl_nocrop": "w/o crop",
    "abl_no_pointpainting": "w/o point paint",
    "abl_no_3d_loss": "w/o 3D loss",
    "abl_pcl_crop": "PC only",
    "abl_pcl_nocrop": "PC only, w/o crop",
    "abl_rgb_only": "RGB only",
}
ABL_ORDER = list(ABL_MAP.values())

DATA_MAP = {
    "abl_data_25k": "25k",
    "abl_data_50k": "50k",
    "abl_data_100k": "100k",
    "abl_data_250k": "250k",
    "abl_data_500k": "500k",
    "abl_rgb_pcl_crop": "1M (full)",
}
DATA_ORDER = ["25k", "50k", "100k", "250k", "500k", "1M (full)"]

FULL_COLOR = (
    "#00A878"  # emerald green; shared color for the full model across both rows
)

# Ablations: warm red/orange/yellow scheme for the non-full configs; the green
# headline (shared with data-scale 1M) pops strongly against them
ABL_COLORS = {
    "RGB + PC (full)": FULL_COLOR,  # green (headline), shared with data-scale 1M
    "w/o crop": "#FF66C4",  # pink
    "w/o point paint": "#D81B79",  # dark pink
    "w/o 3D loss": "#9D5CE6",  # purple
    "PC only": "#E8000D",  # red
    "PC only, w/o crop": "#FF9500",  # orange
    "RGB only": "#FFC02E",  # yellow
}
# Data scale: cool single-hue blue ramp (light=small, dark=large) so it reads as
# ordered and as a clearly different theme; full model shares the headline color
_subsets = DATA_ORDER[:-1]
DATA_COLORS = {
    lab: c
    for lab, c in zip(_subsets, plt.cm.Blues(np.linspace(0.35, 0.95, len(_subsets))))
}
DATA_COLORS["1M (full)"] = FULL_COLOR


def load_series(csv_name, name_map):
    """Return {label: (steps, values)} for mean columns only, ignoring __MIN/__MAX."""
    df = pd.read_csv(os.path.join(HERE, csv_name))
    steps = df["Step"].values
    out = {}
    for col in df.columns:
        if col == "Step" or col.endswith("__MIN") or col.endswith("__MAX"):
            continue
        key = col.split(" - ")[0]
        if key in name_map:
            out[name_map[key]] = (steps, df[col].values)
    return out


def plot_panel(ax, series, order, colors, ylabel):
    for label in order:
        if label not in series:
            continue
        steps, vals = series[label]
        is_full = "full" in label
        lw = 3.2 if is_full else 1.6
        z = 5 if is_full else 2
        ax.plot(steps, vals, label=label, color=colors[label], lw=lw, zorder=z)
    ax.set_xlabel("Training step")
    ax.set_ylabel(ylabel)
    ax.grid(True, color="0.9", lw=0.6)
    ax.set_axisbelow(True)
    for s in ("top", "right"):
        ax.spines[s].set_visible(False)


def main():
    data_sr = load_series("data_val_success.csv", DATA_MAP)
    data_fc = load_series("data_val_fc_error.csv", DATA_MAP)
    abl_sr = load_series("ablation_val_success.csv", ABL_MAP)
    abl_fc = load_series("ablation_val_fc_error.csv", ABL_MAP)

    fig, axes = plt.subplots(2, 2, figsize=(11.5, 5.4))

    plot_panel(axes[0, 0], abl_sr, ABL_ORDER, ABL_COLORS, "Val success rate (%)")
    plot_panel(axes[0, 1], abl_fc, ABL_ORDER, ABL_COLORS, "Val FC error (mm)")
    plot_panel(axes[1, 0], data_sr, DATA_ORDER, DATA_COLORS, "Val success rate (%)")
    plot_panel(axes[1, 1], data_fc, DATA_ORDER, DATA_COLORS, "Val FC error (mm)")

    # one legend per row, outside to the left of the left panel, left-justified
    # (shared loc="center left" + same anchor x => aligned left edges), titled by row
    leg_x = -0.75
    title_fp = {"weight": "bold", "size": 16}
    axes[0, 0].legend(
        title="Ablations",
        fontsize=13,
        title_fontproperties=title_fp,
        frameon=False,
        loc="center left",
        alignment="left",
        bbox_to_anchor=(leg_x, 0.5),
    )
    # data scale: show 1M at top, descending to 25k (reverse plotted order)
    dh, dl = axes[1, 0].get_legend_handles_labels()
    axes[1, 0].legend(
        dh[::-1],
        dl[::-1],
        title="Data Scale",
        fontsize=13,
        title_fontproperties=title_fp,
        frameon=False,
        loc="center left",
        alignment="left",
        bbox_to_anchor=(leg_x, 0.5),
    )

    fig.tight_layout()
    fig.savefig(OUT, bbox_inches="tight")
    print("wrote", OUT)


if __name__ == "__main__":
    main()

